Declarative Probabilistic Logic Programming in Discrete-Continuous Domains

Over the past three decades, the logic programming paradigm has been successfully expanded to support probabilistic modeling, inference and learning. The resulting paradigm of probabilistic logic programming (PLP) and its programming languages owes much of its success to a declarative semantics, the so-called distribution semantics. However, the distribution semantics is limited to discrete random variables only. While PLP has been extended in various ways for supporting hybrid, that is, mixed discrete and continuous random variables, we are still lacking a declarative semantics for hybrid PLP that not only generalizes the distribution semantics and the modeling language but also the standard inference algorithm that is based on knowledge compilation. We contribute the measure semantics together with the hybrid PLP language DC-ProbLog (where DC stands for distributional clauses) and its inference engine infinitesimal algebraic likelihood weighting (IALW). These have the original distribution semantics, standard PLP languages such as ProbLog, and standard inference engines for PLP based on knowledge compilation as special cases. Thus, we generalize the state of the art of PLP towards hybrid PLP in three different aspects: semantics, language and inference. Furthermore, IALW is the first inference algorithm for hybrid probabilistic programming based on knowledge compilation

==> experiment_dc/build.sh <==
#!/bin/bash
set -exu
docker build --tag local/dc_problog -f Dockerfile ./


==> experiment_dc/plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from io import StringIO\n",
    "import matplotlib.pyplot as plt\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data=\"\"\"\n",
    "S,p,success,time\n",
    "10,0.1,0.69,0.00038\n",
    "10,0.01,0.06,0.00031\n",
    "10,0.001,0.0,0.00032\n",
    "10,0.0001,0.0,0.00031\n",
    "10,1.0e-05,0.0,0.00031\n",
    "100,0.1,1.0,0.00223\n",
    "100,0.01,0.71,0.00227\n",
    "100,0.001,0.09,0.00223\n",
    "100,0.0001,0.0,0.00224\n",
    "100,1.0e-05,0.0,0.00224\n",
    "1000,0.1,1.0,0.02105\n",
    "1000,0.01,1.0,0.02134\n",
    "1000,0.001,0.6,0.01964\n",
    "1000,0.0001,0.1,0.018\n",
    "1000,1.0e-05,0.03,0.01805\n",
    "10000,0.1,1.0,0.18011\n",
    "10000,0.01,1.0,0.18211\n",
    "10000,0.001,1.0,0.1827\n",
    "10000,0.0001,0.64,0.18185\n",
    "10000,1.0e-05,0.07,0.17845\n",
    "100000,0.1,1.0,1.79083\n",
    "100000,0.01,1.0,1.81104\n",
    "100000,0.001,1.0,1.80005\n",
    "100000,0.0001,1.0,1.80025\n",
    "100000,1.0e-05,0.67,1.90284\n",
    "\"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_io = StringIO(data)\n",
    "df = pd.read_csv(data_io, sep=\",\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "grouped_samples = df.groupby('S')\n",
    "grouped_prob = df.groupby('p')\n",
    "\n",
    "grouped_s = {}\n",
    "for g, gd in grouped_samples:\n",
    "  small_gds = gd.set_index(\"p\", inplace=False)\n",
    "  small_gds.drop(columns=[\"time\",\"S\"], inplace=True)\n",
    "  \n",
    "  grouped_s[g] =small_gds\n",
    "\n",
    "grouped_p = {}\n",
    "for g, gd in grouped_prob:\n",
    "  small_gdp = gd.set_index(\"S\", inplace=False)\n",
    "  small_gdp.drop(columns=[\"time\",\"p\"], inplace=True)\n",
    "\n",
    "  grouped_p[g] =small_gdp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "labels = []\n",
    "\n",
    "alw_x = [10, 100, 1000, 10000, 100000]\n",
    "alw_y = [1, 1, 1, 1, 1]\n",
    "\n",
    "for df_name, df in grouped_p.items():\n",
    "    # Assuming the DataFrame has x and y columns, adjust this accordingly\n",
    "    x = df.index\n",
    "    y = df['success']\n",
    "\n",
    "    line, =ax.semilogx(x, y, label=df_name,  marker='x',linestyle='--', linewidth=1.0)\n",
    "\n",
    "\n",
    "    labels.append((line,  r\"\" + f\"LLW: $10^{{{math.log10(df_name)}}}$\"))\n",
    "\n",
    "line, =ax.semilogx(alw_x, alw_y, label=df_name,  marker='o',linestyle='-', linewidth=3.0)\n",
    "\n",
    "labels.insert(0,(line,  \"SIALW\"))\n",
    "\n",
    "# Add labels and a legend\n",
    "ax.set_xlabel('number of samples')\n",
    "ax.set_ylabel('correctness ratio')\n",
    "ax.legend()\n",
    "ax.legend(*zip(*labels), loc='lower left', bbox_to_anchor=(0.9, 0), frameon=False)\n",
    "\n",
    "\n",
    "# Remove upper and right borders\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "\n",
    "plt.savefig('samplesVScorrectness.pdf', bbox_inches='tight', transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "labels = []\n",
    "\n",
    "alw_x = [0.00001, 0.0001, 0.001, 0.01, 0.1]\n",
    "alw_y = [1, 1, 1, 1, 1]\n",
    "\n",
    "for df_name, df in grouped_s.items():\n",
    "    # Assuming the DataFrame has x and y columns, adjust this accordingly\n",
    "    x = df.index\n",
    "    y = df['success']\n",
    "\n",
    "    line, =ax.semilogx(x, y, label=df_name,  marker='x',linestyle='--', linewidth=1.0)\n",
    "\n",
    "\n",
    "    labels.append((line,  r\"\" + f\"LLW: $10^{{{int(math.log10(df_name))}}}$\"))\n",
    "\n",
    "line, =ax.semilogx(alw_x, alw_y, label=df_name,  marker='o',linestyle='-', linewidth=3.0)\n",
    "\n",
    "labels.insert(0,(line,  \"SIALW\"))\n",
    "\n",
    "# Add labels and a legend\n",
    "ax.set_xlabel('probability of fault')\n",
    "ax.set_ylabel('correctness ratio')\n",
    "ax.legend()\n",
    "ax.legend(*zip(*labels), loc='lower left', bbox_to_anchor=(0.9, 0), frameon=False)\n",
    "\n",
    "\n",
    "# Remove upper and right borders\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "\n",
    "plt.savefig('faultVScorrectness.pdf', bbox_inches='tight', transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> problog.py <==
# -*- coding: utf-8 -*-
"""
    Lexers for ProbLog.
    :license: BSD, see LICENSE for details.
"""

import re
from pygments import token

from pygments.util import guess_decode
from pygments.lexer import _encoding_map
from pygments.filter import apply_filters
from pygments.lexer import RegexLexer, bygroups, words, include
from pygments.token import (
    Text,
    Comment,
    Operator,
    Keyword,
    Name,
    String,
    Escape,
    Number,
    Punctuation,
)

__all__ = ["ProbLogLexer"]


class ProbLogLexer(RegexLexer):
    """
    Lexer for Prolog files.
    """

    name = "ProbLog"
    aliases = ["problog"]
    filenames = ["*.ecl", "*.prolog", "*.pro", "*.pl"]
    mimetypes = ["text/x-problog"]

    flags = re.UNICODE | re.MULTILINE

    def predicates_callback(lexer, match):
        print("predicates_callback")
        print(match)
        # print(match.group(0), 0),
        # print(match.group(1), 1)
        # print(match.group(2), 2)
        # print(match.group(3), 3)

        if match.group(1) in lexer.random_variables:
            token = Punctuation
        else:
            token =Punctuation

        return bygroups(token, Text, Punctuation)(lexer, match)

    def atoms_callback(lexer, match):

        print("atoms_callback")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    def atoms_callback_bang(lexer, match):
        print("atoms_callback_bang")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    tokens = {
        "root": [
            (r"/\*", Comment.Multiline, "nested-comment"),
            (r"%.*", Comment.Single),
            # character literal
            (r"\@(.*?)\@", Escape),
            include("comparison_builtins"),
            include("operators"),
            (r"0\'.", String.Char),
            include("numbers"),
            include("builtins"),
            include("inspection"),
            include("punctuation"),
            (
                r'"(?:\\x[0-9a-fA-F]+\\|\\u[0-9a-fA-F]{4}|\\U[0-9a-fA-F]{8}|'
                r'\\[0-7]+\\|\\["\nabcefnrstv]|[^\\"])*"',
                String.Double,
            ),
            (r"'(?:''|[^'])*'", Punctuation),  # quoted atom
            (r"_", Name.Variable),  # The don't-care variable
            include("distributions"),
            # (r'([a-z]+)(:)', bygroups(Name.Namespace, Punctuation)), no fucking idea what this thing is doing here
            # (u'([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
            #  u'[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)'
            #  u'(\\s*)(:-|-->)',
            #  bygroups(Name.Function, Text, Operator)),  # function defn
            (
                u"([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)"
                u"(\\s*)(\\()",
                # predicates_callback,
                bygroups(Punctuation, Text, Punctuation),
            ),
            (
                u"[a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*",
                # atoms_callback,
                Punctuation,
            ),  # atom, characters
            # This one includes !
            (
                u"[#&*+\\-./:<=>?@\\\\^~\u00a1-\u00bf\u2010-\u303f]+",
                Punctuation,
                # atoms_callback_bang,
            ),  # atom, graphics
            (r"[A-Z_]\w*", Name.Variable),
            (u"\\s+|[\u2000-\u200f\ufff0-\ufffe\uffef]", Text),
        ],
        "numbers": [
            (r"0b[01]+", Number.Bin),
            (r"0o[0-7]+", Number.Oct),
            (r"0x[0-9a-fA-F]+", Number.Hex),
            # literal with prepended base
            (r"\d\d?\'[a-zA-Z0-9]+", Number.Integer),
            (r"(\d+\.\d*|\d*\.\d+)([eE][+-]?[0-9]+)?", Number.Float),
            (r"\d+", Number.Integer),
        ],
        "punctuation": [
            ("'", Punctuation),
            (r"[\[\](){}|.,;!]", Punctuation),
            (r"[\[\](){}|::]", Punctuation),
            (r"[\[\](){}|~]", Punctuation),
            (r"[\[\](){}|:-]", Punctuation),
            (r":-|-->", Punctuation),
            (r"\\\+", Punctuation),
        ],
        "inspection": [
            (
                words(
                    (
                        "integer",
                        "real",
                        "symbol",
                        "compound",
                        "number",
                        "atom",
                        "distribution",
                        "random_variable",
                        "random_number",
                        "vector",
                        "matrix",
                        "arithmetic",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "comparison_builtins": [
            (r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)", Name.Punctuation),
        ],
        "builtins": [
            (
                words(
                    (
                        "measurable",
                        "dimension",
                        "comparison",
                        "eq",
                        "neq",
                        "lt",
                        "le",
                        "gt",
                        "ge",
                        "query",
                        "query_density",
                        "query_distribution",
                        "evidence",
                        "observation",
                        "transpose",
                        "rv",
                        "holds",
                        "test",
                        "map",
                        "rv",
                        "sample",
                        "samples",
			"delta_interval",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "operators": [
            # Needs to not be followed by an atom.
            # (r'=(?=\s|[a-zA-Z\[])', Operator),
            (r"is\b", Name.Builtin),
            (
                r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)(?=\s|[a-zA-Z0-9\[])",
                Name.Punctuation,
            ),
            (r"(mod|div|not)\b", Operator),
        ],
        "distributions": [
            (
                words(
                    (
                        "dist",
                        "normal",
                        "poisson",
                        "uniform",
                        "delta",
                        "beta",
                        "flip",
                        "discrete",
                        "finite",
                        "normal2D",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "nested-comment": [
            (r"\*/", Comment.Multiline, "#pop"),
            (r"/\*", Comment.Multiline, "#push"),
            (r"[^*/]+", Comment.Multiline),
            (r"[*/]", Comment.Multiline),
        ],
    }

    def analyse_text(text):
        return ":-" in text

    def get_tokens(self, text, unfiltered=False):
        """
        Return an iterable of (tokentype, value) pairs generated from
        `text`. If `unfiltered` is set to `True`, the filtering mechanism
        is bypassed even if filters are defined.
        Also preprocess the text, \ie expand tabs and strip it if
        wanted and applies registered filters.
        """

        variables = text.split(".")
        variables = [v for v in variables if "~" in v]
        variables = [v.split("~")[0].strip("\n").strip(" ") for v in variables]
        random_variables = []
        for v in variables:
            if "(" in v:
                random_variables.append(v.split("(")[0])
            else:
                random_variables.append(v)
        self.random_variables = tuple(random_variables)

        if not isinstance(text, str):
            if self.encoding == "guess":
                text, _ = guess_decode(text)
            elif self.encoding == "chardet":
                try:
                    import chardet
                except ImportError as e:
                    raise ImportError(
                        "To enable chardet encoding guessing, "
                        "please install the chardet library "
                        "from http://chardet.feedparser.org/"
                    ) from e
                # check for BOM first
                decoded = None
                for bom, encoding in _encoding_map:
                    if text.startswith(bom):
                        decoded = text[len(bom) :].decode(encoding, "replace")
                        break
                # no BOM found, so use chardet
                if decoded is None:
                    enc = chardet.detect(text[:1024])  # Guess using first 1KB
                    decoded = text.decode(enc.get("encoding") or "utf-8", "replace")
                text = decoded
            else:
                text = text.decode(self.encoding)
                if text.startswith("\ufeff"):
                    text = text[len("\ufeff") :]
        else:
            if text.startswith("\ufeff"):
                text = text[len("\ufeff") :]

        # text now *is* a unicode string
        text = text.replace("\r\n", "\n")
        text = text.replace("\r", "\n")
        if self.stripall:
            text = text.strip()
        elif self.stripnl:
            text = text.strip("\n")
        if self.tabsize > 0:
            text = text.expandtabs(self.tabsize)
        if self.ensurenl and not text.endswith("\n"):
            text += "\n"

        def streamer():
            for _, t, v in self.get_tokens_unprocessed(text):
                yield t, v

        stream = streamer()
        if not unfiltered:
            stream = apply_filters(stream, self.filters, self)
        return stream

